A Quaternary Legendre Pair of Length 64

A quaternary Legendre pair of length $\ell$ is a pair of sequences over $\{\pm 1, \pm \mathrm{i}\}$ whose periodic autocorrelations sum to $-2$ at every nonzero shift. We give a quaternary Legendre pair of length $64$. To the best of our knowledge, this is the first reported construction at this length.

==> anc/verify.py <==
"""Verify the quaternary Legendre pair of length 64.

The digits 0, 1, 2, 3 encode 1, i, -1, -i. Arithmetic is exact: the term
X_j * conj(X_{j+k}) equals i**(e_j - e_{j+k}), accumulated as integer pairs.
Prints PAF(A, k) and PAF(B, k) for 1 <= k <= 32 (Table 1 of the paper).
"""

A = "02022220 02022222 02200020 00202220 20220002 02002000 00220022 00022022"
B = "02332221 10130032 10300312 13202110 30112023 12130030 12300310 11222332"

UNIT = [(1, 0), (0, 1), (-1, 0), (0, -1)]  # i**e as (real, imag)


def exponents(s):
    return [int(c) for c in s.replace(" ", "")]


def paf(e, k):
    n = len(e)
    re = im = 0
    for j in range(n):
        u, v = UNIT[(e[j] - e[(j + k) % n]) % 4]
        re += u
        im += v
    return re, im


def fmt(re, im):
    return str(re) if im == 0 else f"{re}{im:+d}i"


a, b = exponents(A), exponents(B)
n = len(a)
if len(b) != n or n != 64 or not set(a + b) <= {0, 1, 2, 3}:
    raise SystemExit("malformed input")

print(" k  PAF(A,k)  PAF(B,k)")
for k in range(1, n):
    (ar, ai), (br, bi) = paf(a, k), paf(b, k)
    if (ar + br, ai + bi) != (-2, 0):
        raise SystemExit(f"condition fails at k = {k}")
    if k <= n // 2:
        print(f"{k:2d}  {fmt(ar, ai):>8}  {fmt(br, bi):>8}")
print("PAF(A,k) + PAF(B,k) = -2 for k = 1, ..., 63.")

